Object-oriented lexical encoding of multiword expressions: Short and sweet

Multiword expressions (MWEs) exhibit both regular and idiosyncratic properties. Their idiosyncrasy requires lexical encoding in parallel with their component words. Their (at times intricate) regularity, on the other hand, calls for means of flexible factorization to avoid redundant descriptions of shared properties. However, so far, non-redundant general-purpose lexical encoding of MWEs has not received a satisfactory solution. We offer a proof of concept that this challenge might be effectively addressed within eXtensible MetaGrammar (XMG), an object-oriented metagrammar framework. We first make an existing metagrammatical resource, the FrenchTAG grammar, MWE-aware. We then evaluate the factorization gain during incremental implementation with XMG on a dataset extracted from an MWE-annotated reference corpus.

==> Images/tex-sources/makeFig.sh <==
#!/bin/bash

#Create cropped pdf figures from standalone .tex files and move them to the parent directory 
#Parameter:
# $1, $2, $3 etc. = names of the .tex files in the working directory


while [ $1 ]; do
	FILE=${1%\.tex}   # remove suffix starting with "_"
	pdflatex $FILE.tex
	pdfcrop $FILE.pdf
	mv -f $FILE-crop.pdf $FILE.pdf
	mv $FILE.pdf ..
	shift
done


